On Volume Minimization in Conformal Regression

We study the question of volume optimality in split conformal regression, a topic still poorly understood in comparison to coverage control. Using the fact that the calibration step can be seen as an empirical volume minimization problem, we first derive a finite-sample upper-bound on the excess volume loss of the interval returned by the classical split method. This important quantity measures the difference in length between the interval obtained with the split method and the shortest oracle prediction interval. Then, we introduce EffOrt, a methodology that modifies the learning step so that the base prediction function is selected in order to minimize the length of the returned intervals. In particular, our theoretical analysis of the excess volume loss of the prediction sets produced by EffOrt reveals the links between the learning and calibration steps, and notably the impact of the choice of the function class of the base predictor. We also introduce Ad-EffOrt, an extension of the previous method, which produces intervals whose size adapts to the value of the covariate. Finally, we evaluate the empirical performance and the robustness of our methodologies.

==> scripts/Upper-bound-verif.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7f9697fd-5fbe-4920-a940-a6b54e97bfd2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.linear_model import LinearRegression\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a44abdf8-69f7-4427-9c1e-7f51b480cfb2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def linear_quantile_minimization(X, y, alpha = .1, stepsize = 0.01, n_iter = 1000):\n",
    "\n",
    "    X_tilde = np.concatenate((np.ones((X.shape[0],1)),X), axis = 1)\n",
    "\n",
    "    optim_track = np.zeros(n_iter)\n",
    "    \n",
    "    theta = np.zeros((X_tilde.shape[1],1))\n",
    "\n",
    "    for t in np.arange(n_iter):\n",
    "\n",
    "        scores = np.abs(y - X_tilde.dot(theta).ravel())\n",
    "        k = int(np.ceil( (len(scores) + 1)*(1-alpha) ))\n",
    "        quant = np.sort(scores)[k-1]\n",
    "\n",
    "        optim_track[t] = quant\n",
    "\n",
    "        ind_quant = np.where(scores == quant)[0]\n",
    "\n",
    "        grad = -np.sign(y[ind_quant] - X_tilde[ind_quant,:].dot(theta))*X_tilde[ind_quant,:]\n",
    "\n",
    "        theta = theta - stepsize*grad.reshape((-1,1))\n",
    "\n",
    "\n",
    "    return theta, optim_track   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "e3a8b35e-2523-4ea9-9e76-01e5d6c97641",
   "metadata": {},
   "outputs": [],
   "source": [
    "eta = .01\n",
    "ntest = 1000\n",
    "\n",
    "\n",
    "nxp = 20\n",
    "\n",
    "result = np.zeros((nxp,10,10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "bb1f62d4-4656-49db-adaf-01f7c58f2f30",
   "metadata": {},
   "outputs": [],
   "source": [
    "for xp in range(nxp):\n",
    "    size_reg = []\n",
    "    size_EffOrt = []\n",
    "    for n_l in np.arange(10,101,10):\n",
    "        for n_c in np.arange(10,101,10):\n",
    "            n = n_l + n_c\n",
    "    \n",
    "            X = np.random.normal(size=n)\n",
    "            \n",
    "            ber = np.random.binomial(size=n, n=1, p= 0.95)\n",
    "            \n",
    "            Y = np.sin(X) + ber*np.random.normal(0, .1, n) + (1-ber)*np.random.normal(10, .1, n)\n",
    "            \n",
    "            Y[0] = 100\n",
    "            #Y = np.sin(X) + np.random.standard_cauchy(n)\n",
    "            \n",
    "            \n",
    "            Xtrain = X[:n_l]\n",
    "            Xcalib = X[n_l:]\n",
    "            \n",
    "            ytrain = Y[:n_l]\n",
    "            ycalib = Y[n_l:]\n",
    "            \n",
    "            \n",
    "            Xtest = np.random.normal(size=ntest)\n",
    "            \n",
    "            ber_test = np.random.binomial(size=ntest, n=1, p= 0.95)\n",
    "            \n",
    "            ytest = np.sin(Xtest) + ber_test*np.random.normal(0, .1, ntest) + (1-ber_test)*np.random.normal(10, .1, ntest)\n",
    "            #ytest = np.sin(Xtest) +  np.random.standard_cauchy(ntest)\n",
    "    \n",
    "            reg = LinearRegression().fit(np.sin(Xtrain).reshape((-1, 1)), ytrain)\n",
    "            scores = abs(reg.predict(np.sin(Xcalib).reshape((-1, 1))) - ycalib)\n",
    "            \n",
    "    \n",
    "            qreg, opt_track = linear_quantile_minimization(np.sin(Xtrain).reshape((-1, 1)), ytrain, stepsize = eta)\n",
    "            qscores = np.abs(ycalib - np.concatenate((np.ones((np.sin(Xcalib).reshape((-1, 1)).shape[0],1)),\n",
    "                                                      np.sin(Xcalib).reshape((-1, 1))), axis = 1).dot(qreg).ravel())\n",
    "    \n",
    "    \n",
    "            alpha = .1\n",
    "            k = int(np.ceil( (len(scores) + 1)*(1-alpha) ))\n",
    "            q = np.sort(scores)[k-1]\n",
    "            q_new = np.sort(qscores)[k-1]\n",
    "    \n",
    "            size_reg += [q]\n",
    "            size_EffOrt += [q_new]\n",
    "            \n",
    "    size_reg = np.array(size_reg).reshape((10,10))\n",
    "    size_EffOrt = np.array(size_EffOrt).reshape((10,10))\n",
    "\n",
    "    result[xp,:,:] = size_EffOrt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "9efdcd04-b8a1-4daf-ad8e-4bbb0c9289e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[15.17208106, 14.93181328, 14.27697477, 15.23863609, 15.11890004,\n",
       "        15.13826323, 16.34869292, 14.90508581, 16.30683974, 14.66440504],\n",
       "       [ 5.24075249,  4.00508936,  3.41758663,  3.93304338,  2.90758136,\n",
       "         3.40467642,  3.75230537,  3.62180565,  4.15305529,  3.63986925],\n",
       "       [ 3.69157056,  5.39356415,  3.28105032,  2.66202481,  2.93493812,\n",
       "         3.16096727,  3.13634829,  3.18208486,  2.66829284,  1.68235881],\n",
       "       [ 6.24126   ,  2.70608256,  2.96911749,  2.37469885,  2.88883509,\n",
       "         2.41743661,  2.16589463,  2.40375046,  2.95328526,  0.70488516],\n",
       "       [ 4.12769803,  2.23167984,  3.36933676,  0.48129079,  2.63641251,\n",
       "         1.69942919,  1.70068592,  2.17001666,  1.67509045,  1.66714231],\n",
       "       [ 4.12135121,  4.92871403,  1.69571652,  2.18238435,  0.47285345,\n",
       "         1.44614667,  2.88844099,  1.9184962 ,  1.43742368,  1.17008818],\n",
       "       [ 4.00091548,  1.93615044,  3.70810658,  0.95042998,  1.71176604,\n",
       "         1.17791169,  1.41910474,  1.4466063 ,  0.44700458,  1.41346152],\n",
       "       [ 4.84017339,  4.38224142,  2.14120035,  0.94737716,  1.20703314,\n",
       "         1.16084512,  0.92311549,  1.65489043,  0.94597391,  1.1567618 ],\n",
       "       [ 4.16966181,  1.94047148,  1.43720675,  2.64959637,  1.19901749,\n",
       "         1.69228613,  0.94033597,  2.15273873,  2.14018099,  1.4117612 ],\n",
       "       [ 5.07765582,  3.15413571,  1.88722535,  2.15223137,  1.90690686,\n",
       "         1.18147458,  1.41629008,  1.65551105,  1.42233132,  0.71152492]])"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(result,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "a55c7b4a-6dd5-4c47-a702-e18e2efd52d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "size_EffOrt = np.array(size_EffOrt).reshape((10,10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "88054289-2e56-492f-abab-a70d5399f878",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7157c528e050>]"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.mean(result,0)[:,0])\n",
    "plt.plot(np.mean(result,0)[:,1])\n",
    "plt.plot(np.mean(result,0)[:,9])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "ff1f68d9-5200-4ec4-9f2b-964ffa0a9c06",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 10,  15,  20,  25,  30,  35,  40,  45,  50,  55,  60,  65,  70,\n",
       "        75,  80,  85,  90,  95, 100])"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.arange(10,101,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f4f9e0ea-8ebf-4581-96cf-7463af2b2e0d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> scripts/xp_paper_NN.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c489e5d5-1c47-4061-8237-b4f8dcb93b8c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from sklearn.linear_model import LinearRegression\n",
    "import matplotlib.pyplot as plt\n",
    "import torch\n",
    "from torch.utils.data import DataLoader, TensorDataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "8043a6d2-69d9-4c6d-9fb4-e00becd5e481",
   "metadata": {},
   "outputs": [],
   "source": [
    "def trainer(model, criterion, optimizer, dataloader, epochs=5):\n",
    "    \"\"\"Simple training wrapper for PyTorch network.\"\"\"\n",
    "    \n",
    "    train_loss = []\n",
    "    for epoch in range(epochs):  # for each epoch\n",
    "        losses = 0\n",
    "        for X, y in dataloader:  # for each batch\n",
    "            optimizer.zero_grad()       # Zero all the gradients w.r.t. parameters\n",
    "            y_hat = model(X).flatten()  # Forward pass to get output\n",
    "            loss = criterion(y_hat, y)  # Calculate loss based on output\n",
    "            loss.backward()             # Calculate gradients w.r.t. parameters\n",
    "            optimizer.step()            # Update parameters\n",
    "            losses += loss.item()       # Add loss for this batch to running total\n",
    "        train_loss.append(losses / len(dataloader))  # loss = total loss in epoch / number of batches = loss per batch\n",
    "    return train_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "44073c5e-5b29-4a9c-a055-5cfbe5fd54e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "class network(torch.nn.Module):\n",
    "    def __init__(self):\n",
    "        super(network, self).__init__()\n",
    "\n",
    "        self.activation = torch.nn.ReLU()\n",
    "        # self.activation = torch.nn.Hardsigmoid()\n",
    "        \n",
    "        self.linear1 = torch.nn.Linear(2, 10)\n",
    "        self.linear2 = torch.nn.Linear(10, 10)\n",
    "        \n",
    "        self.output = torch.nn.Linear(10, 1)\n",
    "        # self.softmax = torch.nn.Softmax()\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.linear1(x)\n",
    "        x = self.activation(x)\n",
    "        x = self.linear2(x)\n",
    "        x = self.activation(x)\n",
    "        x = self.output(x)\n",
    "        return x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f75bfae9-094a-4370-b0ed-170b9a2d76e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "def f(x, model):\n",
    "    x = torch.tensor(x, dtype=torch.float32)\n",
    "    return model(x).detach().numpy().ravel()\n",
    "\n",
    "def f_derive(x, model):\n",
    "    x = torch.tensor(x, dtype=torch.float32)\n",
    "    \n",
    "    # Calculate dummy gradients\n",
    "    model.zero_grad()\n",
    "    model(x).backward()\n",
    "    grads = []\n",
    "    for param in model.parameters():\n",
    "        grads.append(param.grad.view(-1))\n",
    "    grads = torch.cat(grads)\n",
    "    return grads.detach().numpy()\n",
    "\n",
    "def score(x, y, model):\n",
    "    return np.abs(y-f(x, model))\n",
    "\n",
    "def score_deriv(x, y, model):\n",
    "    return -np.sign(y - f(x, model))*f_derive(x, model)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "83aa394b-6677-49a7-ac71-6d7a3203720c",
   "metadata": {},
   "outputs": [],
   "source": [
    "epsi = .1\n",
    "def Tau_e(y, epsi=epsi):\n",
    "    gamma = 15/16*(-1/5*(y/epsi)**5 + 2/3*(y/epsi)**3 - (y/epsi) + 8/15)\n",
    "    return gamma*(y >= -epsi)*(y < epsi) + 1*(y<=-epsi)\n",
    "\n",
    "def Tau_e_deriv(y, epsi=epsi):\n",
    "    gamma_deriv = 15/16*(epsi**2-y**2)**2/epsi**5\n",
    "    return gamma_deriv*(y >= -epsi)*(y < epsi)\n",
    "\n",
    "def linear_quantile_smooth_gd(X, y, model, alpha = .1, stepsize = 0.01, n_iter = 10000, epsi = .1):\n",
    "\n",
    "    X_tilde = np.concatenate((np.ones((X.shape[0],1)),X), axis = 1)\n",
    "    optim_track = np.zeros(n_iter)\n",
    "    \n",
    "    for t in np.arange(n_iter):\n",
    "        \n",
    "        weights = []\n",
    "        for param in model.parameters():\n",
    "            weights.append(param.view(-1).detach().numpy())\n",
    "\n",
    "        scores = score(X_tilde, y, model)\n",
    "        k = int(np.ceil( (len(scores) + 1)*(1-alpha) ))\n",
    "        quant = np.sort(scores)[k-1]\n",
    "        \n",
    "        s1 = 0\n",
    "        s2 = 0\n",
    "        for i in range(len(scores)):\n",
    "            a = Tau_e_deriv(scores[i] - quant, epsi)\n",
    "            s1 += a * score_deriv(X_tilde[i], y[i], model)\n",
    "            s2 += a\n",
    "        grad = s1/s2\n",
    "\n",
    "        with torch.no_grad():  \n",
    "            i = 0\n",
    "            sss = 0\n",
    "            for param in model.parameters():\n",
    "                param.data = torch.tensor(param.data - stepsize[t]*grad[sss:sss+len(weights[i])].reshape((param.size())), dtype=torch.float32)\n",
    "                sss += len(weights[i])\n",
    "                i += 1\n",
    "        optim_track[t] = np.linalg.norm(grad)\n",
    "\n",
    "    return model, optim_track   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "bb49c941-1ae2-43c9-8192-e082ffde9741",
   "metadata": {},
   "outputs": [],
   "source": [
    "np.random.seed(0)\n",
    "\n",
    "n = 2000\n",
    "ntest = 1000\n",
    "\n",
    "# ====================\n",
    "X = np.random.normal(size=n)\n",
    "ber = np.random.binomial(size=n, n=1, p= 0.95)\n",
    "Y = np.sin(X) + ber*np.random.normal(0, .1, n) + (1-ber)*np.random.normal(4, .1, n)\n",
    "# ====================\n",
    "\n",
    "# ====================\n",
    "Xtrain = X[:n//2]\n",
    "Xcalib = X[n//2:]\n",
    "\n",
    "ytrain = Y[:n//2]\n",
    "ycalib = Y[n//2:]\n",
    "# ====================\n",
    "\n",
    "Xtest = np.random.normal(size=ntest)\n",
    "ber_test = np.random.binomial(size=ntest, n=1, p= 0.95)\n",
    "ytest = np.sin(Xtest) + ber_test*np.random.normal(0, .1, ntest) + (1-ber_test)*np.random.normal(4, .1, ntest)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "0add84c2-3da1-4620-875f-05f4a1a1ce6c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x7f664f7d1c70>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.scatter(X, Y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "c4bf560e-3a6f-45d2-952c-3eabba1d738c",
   "metadata": {},
   "outputs": [],
   "source": [
    "model = network()  # make an instance of our network"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "77f322e9-4a69-4be8-977e-df338e75e183",
   "metadata": {},
   "source": [
    "# Smooth quantile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f5f6146a-03f5-45af-b7e4-c902817c62cb",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_18363/3945096564.py:37: DeprecationWarning: __array_wrap__ must accept context and return_scalar arguments (positionally) in the future. (Deprecated NumPy 2.0)\n",
      "  param.data = torch.tensor(param.data - stepsize[t]*grad[sss:sss+len(weights[i])].reshape((param.size())), dtype=torch.float32)\n",
      "/tmp/ipykernel_18363/3945096564.py:37: UserWarning: To copy construct from a tensor, it is recommended to use sourceTensor.clone().detach() or sourceTensor.clone().detach().requires_grad_(True), rather than torch.tensor(sourceTensor).\n",
      "  param.data = torch.tensor(param.data - stepsize[t]*grad[sss:sss+len(weights[i])].reshape((param.size())), dtype=torch.float32)\n"
     ]
    }
   ],
   "source": [
    "n_iter = 300\n",
    "\n",
    "stepsize = np.arange(1, n_iter+1)**(-.6)\n",
    "alpha = .1\n",
    "epsi = .1\n",
    "\n",
    "XXtrain = np.sin(Xtrain).reshape((-1, 1))\n",
    "model_smooth, opt_track = linear_quantile_smooth_gd(XXtrain, ytrain, model, alpha, stepsize, n_iter, epsi)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "712e2530-5dc3-4599-a4ca-b3257f80ee46",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f6617f92ed0>]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(opt_track)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "7bbb7b45-21de-4f07-8913-86f7003992e7",
   "metadata": {},
   "outputs": [],
   "source": [
    "XXcalib = np.sin(Xcalib).reshape((-1, 1))\n",
    "scores_smooth = score(np.concatenate((np.ones((XXcalib.shape[0], 1)), XXcalib), axis = 1), ycalib, model_smooth)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "7fed3d61-b7ca-4e37-aba8-fd875a9d4482",
   "metadata": {},
   "outputs": [],
   "source": [
    "k = int(np.ceil( (len(scores_smooth) + 1)*(1-alpha) ))\n",
    "q_smooth = np.sort(scores_smooth)[k-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b50dcdc5-c438-43cd-a890-889e85f34fa7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.4662808836948664 0.887\n"
     ]
    }
   ],
   "source": [
    "XXtest = np.sin(Xtest).reshape((-1, 1))\n",
    "ytest_smooth = f(np.concatenate((np.ones((XXtest.shape[0],1)), XXtest), axis = 1), model_smooth)\n",
    "\n",
    "print(2*q_smooth, np.mean( (ytest <= (ytest_smooth+q_smooth))*(ytest >= (ytest_smooth-q_smooth)) ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "8fb3a5e2-cac1-413d-b9ea-970e4702404f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f6617fd9df0>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xplot = np.linspace(-3, 3, 10000)\n",
    "yplot_smooth = f(np.concatenate((np.ones((np.sin(xplot).reshape((-1, 1)).shape[0],1)),\n",
    "                                          np.sin(xplot).reshape((-1, 1))), axis = 1), model_smooth)\n",
    "\n",
    "plt.plot(xplot, yplot_smooth, color='black',linestyle='-')\n",
    "plt.plot(xplot, yplot_smooth + q_smooth, color='r',linestyle='-')\n",
    "plt.plot(xplot, yplot_smooth - q_smooth, color='r',linestyle='-')\n",
    "plt.scatter(Xtest, ytest)\n",
    "\n",
    "plt.legend(['Regression','Interval Quantile'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bc470dbd-d3e5-420d-8aa1-46f0dcd80498",
   "metadata": {},
   "source": [
    "# Standard training of NN"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "58f0d8ea-745e-4941-b58d-bdedaa063072",
   "metadata": {},
   "outputs": [],
   "source": [
    "class network_old(torch.nn.Module):\n",
    "    def __init__(self, input_size, hidden_size, output_size):\n",
    "        super().__init__()\n",
    "        self.hidden = torch.nn.Linear(input_size, hidden_size)\n",
    "        self.output = torch.nn.Linear(hidden_size, output_size)\n",
    "\n",
    "    def forward(self, x):\n",
    "        x = self.hidden(x)\n",
    "        x = torch.sigmoid(x)\n",
    "        x = self.output(x)\n",
    "        return x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "4ab3b581-ced4-46ff-9d78-f2eab4fe4a20",
   "metadata": {},
   "outputs": [],
   "source": [
    "model_old = network_old(2, 3, 1)\n",
    "Xtraintorch = torch.tensor(np.concatenate((np.ones((XXtrain.shape[0], 1)), XXtrain), axis = 1), dtype=torch.float32)\n",
    "ytraintorch = torch.tensor(ytrain, dtype=torch.float32)\n",
    "dataloader = DataLoader(TensorDataset(Xtraintorch, ytraintorch), batch_size=1, shuffle=True)\n",
    "\n",
    "criterion = torch.nn.MSELoss()\n",
    "optimizer = torch.optim.Adam(model_old.parameters(), 0.1)\n",
    "train_loss = trainer(model_old, criterion, optimizer, dataloader, epochs=101)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "97693a0c-0a1b-40b5-8964-c4c9a4e95f3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "scores_old = score(np.concatenate((np.ones((XXcalib.shape[0], 1)), XXcalib), axis = 1), ycalib, model_old)\n",
    "k = int(np.ceil( (len(scores_old) + 1)*(1-alpha) ))\n",
    "q_old = np.sort(scores_old)[k-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "61c3a62f-6662-420d-81e1-74dfdc55d728",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f6615123b30>"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xplot = np.linspace(-3, 3, 10000)\n",
    "yplot_old = f(np.concatenate((np.ones((np.sin(xplot).reshape((-1, 1)).shape[0],1)),\n",
    "                                          np.sin(xplot).reshape((-1, 1))), axis = 1), model_old)\n",
    "\n",
    "plt.plot(xplot, yplot_old, color='black',linestyle='-')\n",
    "plt.plot(xplot, yplot_old + q_old, color='r',linestyle='-')\n",
    "plt.plot(xplot, yplot_old - q_old, color='r',linestyle='-')\n",
    "plt.scatter(Xtest, ytest)\n",
    "\n",
    "plt.legend(['Regression','Interval Quantile'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "585891e2-7140-4868-9f8f-68062864b594",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

